Measurement of muon plus proton final states in $\nu_{\mu}$ Interactions on Hydrocarbon at $\langle$$E_{\nu}$$\rangle$ = 4.2 GeV

A study of charged-current muon neutrino scattering on hydrocarbon in which the final state includes a muon and a proton and no pions is presented. Although this signature has the topology of neutrino quasielastic scattering from neutrons, the event sample contains contributions from both quasielastic and inelastic processes where pions are absorbed in the nucleus. The analysis accepts events with muon production angles up to 70$^{\circ}$ and proton kinetic energies greater than 110 MeV. The extracted cross section, when based completely on hadronic kinematics, is well-described by a simple relativistic Fermi gas nuclear model including the neutrino event generator modeling for inelastic processes and particle transportation through the nucleus. This is in contrast to the quasielastic cross section based on muon kinematics, which is best described by an extended model that incorporates multi-nucleon correlations. This measurement guides the formulation of a complete description of neutrino-nucleus interactions that encompasses the hadronic as well as the leptonic aspects of this process.

==> anc/supp_table1_neutrino_flux.csv <==
Neutrino Energy Bin Range,Neutrino Energy Flux (neutrinos/cm^{2}/POT(x10^{-8}))
0-0.5,0.0392173
0.5-1,0.106862
1-1.5,0.250624
1.5-2,0.359737
2-2.5,0.475142
2.5-3,0.578713
3-3.5,0.593707
3.5-4,0.462483
4-4.5,0.27489
4.5-5,0.14947
5-5.5,0.0889446
5.5-6,0.0618503
6-6.5,0.0484708
6.5-7,0.0407735
7-7.5,0.0352822
7.5-8,0.0310835
8-8.5,0.0276636
8.5-9,0.0246879
9-9.5,0.0226136
9.5-10,0.0204829
10-11,0.0326695
11-12,0.0276675
12-13,0.0232831
13-14,0.0198501
14-15,0.0168626
15-20,0.0479535
20-25,0.0204319
25-30,0.00969913
30-35,0.00660975
35-40,0.00521293
40-45,0.00388844
45-50,0.00273519
50-55,0.00152472
55-60,0.000576844
60-65,0.000309661
65-70,0.000171971
70-75,0.000107862
75-80,6.0819e-05
80-85,2.92107e-05
85-90,1.54563e-05
90-95,7.86803e-06
95-100,3.9633e-06


==> anc/supp_table2_corr_matrix.csv <==
Q^{2} Bin Y, Q^{2} Bin X,Bin-to-Bin Correlation Value,Shape of the Bin-to-Bin Correlation Value
0.15-0.29,0.15-0.29,1.0,1.0
0.15-0.29,0.29-0.36,0.48,0.52
0.15-0.29,0.36-0.46,0.24,-0.36
0.15-0.29,0.46-0.59,0.19,-0.83
0.15-0.29,0.59-0.83,0.19,-0.86
0.15-0.29,0.83-1.33,0.14,-0.63
0.15-0.29,1.33-2.0,0.26,-0.24
0.29-0.36,0.29-0.36,1.0,1.0
0.29-0.36,0.36-0.46,0.86,0.10
0.29-0.36,0.46-0.59,0.86,-0.22
0.29-0.36,0.59-0.83,0.85,-0.33
0.29-0.36,0.83-1.33,0.65,-0.75
0.29-0.36,1.33-2.0,0.69,-0.30
0.36-0.46,0.36-0.46,1.0,1.0
0.36-0.46,0.46-0.59,0.94,0.42
0.36-0.46,0.59-0.83,0.93,0.26
0.36-0.46,0.83-1.33,0.78,-0.23
0.36-0.46,1.33-2.0,0.82,0.17
0.46-0.59,0.46-0.59,1.0,1.0
0.46-0.59,0.59-0.83,0.98,0.82
0.46-0.59,0.83-1.33,0.88,0.41
0.46-0.59,1.33-2.0,0.80,0.02
0.59-0.83,0.59-0.83,1.0,1.0
0.59-0.83,0.83-1.33,0.90,0.52
0.59-0.83,1.33-2.0,0.80,0.0.03
0.83-1.33,0.83-1.33,1.0,1.0
0.83-1.33,1.33-2.0,0.72,-0.05,
1.33-2.0,1.33-2.0,1.0,1.0


==> anc/supp_table2_proton_xsec.csv <==
Cross-section (GeV^{2}) Bin,Cross-section (10^{-38}cm^{2}/GeV^{2}/neutron),Cross-section Statistical Error, Cross-section Systematic Error
0.15-0.29,0.563,0.013,0.061
0.29-0.36,0.654,0.015,0.083
0.36-0.46,0.514,0.010,0.082
0.46-0.59,0.393,0.007,0.069
0.59-0.83,0.277,0.005,0.051
0.83-1.33,0.131,0.003,0.028
1.33-2.0, 0.059,0.003,0.011


==> anc/supp_table3_mu_xsec.csv <==
Cross-section (GeV^{2}) Bin,Cross-section (10^{-38}cm^{2}/GeV^{2}/neutron),Cross-section Statistical Error, Cross-section Systematic Error
0.2 - 0.4, 1.164, 0.035, 0.193
0.4 - 0.8, 0.534, 0.013, 0.071
0.8 - 1.2, 0.222, 0.011, 0.031
1.2 - 2.0, 0.110, 0.011, 0.015



==> mergeLatex.sh <==
#! /bin/sh

tmpFile=./tmp-mergeLatex

if [ $# -eq 2 ]
  then
# have to run this script twice because of nested \input commands
# first pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $1 > $tmpFile
# second pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $tmpFile > $2
    /bin/rm $tmpFile
  else
    echo "Usage: mergeLatex.sh input-filename output-filename"
    echo "  include '.tex' suffix in filenames"
fi



